Adaptive Total Variation Stable Local Timestepping for Conservation Laws

This paper proposes a first-order total variation diminishing (TVD) treatment for coarsening and refining of local timestep size in response to dynamic local variations in wave speeds for nonlinear conservation laws. The algorithm is accompanied with a proof of formal correctness showing that given a sufficiently small minimum timestep the algorithm will produce TVD solution for nonlinear scalar conservation laws. A key feature of the algorithm is its formulation as a discrete event simulation, which allows for easy and efficient parallelization using existing software. Numerical results demonstrate the stability and adaptivity of the method for the shallow water equations. We also introduce a performance model to load balance and explain the observed performance gains. Performance results are presented for a single node on Stampede2's Skylake partition using an optimistic parallel discrete event simulator. Results show the proposed algorithm recovering 59%-77% of the theoretically achievable speed-up with the discrepancies being attributed to the cost of computing the CFL condition and load imbalance.

==> images/generate_performance_results.py <==
import numpy as np
import matplotlib.pyplot as plt

from src.dirname import make_specific_results_path
from src.raw_performance_data import RawPerformanceData
from src.speed_ups import SpeedUps
from src.submission_file import SubmissionFile
from src.multi_row import multirow

def write_macros(filename, perf_data, speed_ups):
    cfl_v_no_cfl = speed_ups.cfl_v_no_cfl

    s_lar_unif_corr = cfl_v_no_cfl * speed_ups.data["lake_at_rest"]["uniform"].observed
    s_lar_poly_corr = cfl_v_no_cfl * speed_ups.data["lake_at_rest"]["polynomial"].observed
    s_cg_unif_corr = cfl_v_no_cfl * speed_ups.data["carrier_greenspan"]["uniform"].observed
    s_cg_poly_corr = cfl_v_no_cfl * speed_ups.data["carrier_greenspan"]["polynomial"].observed

    att_lar_poly_corr = s_lar_poly_corr / speed_ups.data["lake_at_rest"]["polynomial"].work
    att_cg_unif_corr = s_cg_unif_corr / speed_ups.data["carrier_greenspan"]["uniform"].work
    att_cg_poly_corr = s_cg_poly_corr / speed_ups.data["carrier_greenspan"]["polynomial"].work

    max_speedup_err = np.max(np.abs(np.array([
        att_lar_poly_corr * speed_ups.data["lake_at_rest"]["polynomial"].deva_imbalance.compute_imbalance_w_rollbacks(),
        att_cg_unif_corr * speed_ups.data["carrier_greenspan"]["uniform"].deva_imbalance.compute_imbalance_w_rollbacks(),
        att_cg_poly_corr * speed_ups.data["carrier_greenspan"]["polynomial"].deva_imbalance.compute_imbalance_w_rollbacks()
    ])-1))

    poly_imb = speed_ups.data["lake_at_rest"]["polynomial"].deva_imbalance.compute_imbalance()
    poly_imb_w_rb = speed_ups.data["lake_at_rest"]["polynomial"].deva_imbalance.compute_imbalance_w_rollbacks()

    imbCG_due_to_rb = np.max(np.array([
        speed_ups.data["carrier_greenspan"][wt].deva_imbalance.compute_imbalance_w_rollbacks() -
        speed_ups.data["carrier_greenspan"][wt].deva_imbalance.compute_imbalance()
        for wt in ["uniform", "polynomial"]]))

    S_obs_over_S_work = np.array([speed_ups.data[ic][wt].observed/speed_ups.data[ic][wt].work
                                  for ic in ["lake_at_rest", "carrier_greenspan"]
                                  for wt in ["uniform", "polynomial"]
                                  ])

    with open(filename, 'w') as f:
        f.write("%This is a file of macros which tracks numbers used throughout the paper\n")
        f.write("%Do not edit this file. Rather change images/generate_performance_results.py\n\n")

        f.write("\\newcommand{{\\effLARPoly}}{{{:3.1f}\%}}\n".format(100*att_lar_poly_corr))
        f.write("\\newcommand{{\\effCGUnif}}{{{:3.1f}\%}}\n".format(100*att_cg_unif_corr))
        f.write("\\newcommand{{\\effCGPoly}}{{{:3.1f}\%}}\n\n".format(100*att_cg_poly_corr))

        f.write("\\newcommand{{\\oh}}{{{:3.2f}}}\n".format(1/cfl_v_no_cfl))
        f.write("\\newcommand{{\\invoh}}{{{:3.2f}}}\n".format(cfl_v_no_cfl))

        f.write("\\newcommand{{\\SobsNoCFL}}{{{:3.2f}}}\n\n".format(s_lar_unif_corr))

        f.write("\\newcommand{{\\maxSpeedupErr}}{{{:3.1f}}}\n".format(100*max_speedup_err))
        f.write("\\newcommand{{\\polynomialImb}}{{{:3.2f}}}\n".format(poly_imb))
        f.write("\\newcommand{{\\polynomialImbwRb}}{{{:3.2f}}}\n".format(poly_imb_w_rb))
        f.write("\\newcommand{{\\imbCGdtRb}}{{{:3.2f}}}\n\n".format(imbCG_due_to_rb))

        f.write("\\newcommand{{\\minSObsOverWork}}{{{:2.0f}}}\n".format(np.min(S_obs_over_S_work)*100))
        f.write("\\newcommand{{\\maxSObsOverWork}}{{{:2.0f}}}\n".format(np.max(S_obs_over_S_work)*100))


def write_config(filename):
    newline_str = lambda start: "\\\\\\cline{"+str(start)+"-7}\n"
    with open(filename, 'w') as f:
        f.write("%This is a file of macros which tracks numbers used throughout the paper\n")
        f.write("%Do not edit this file. Rather change images/generate_performance_results.py\n\n")
        f.write("\\begin{tabular}{|c|c|c|c|c|c|c|}\hline\n")
        f.write("Initial Condition & warp\_type & Runtime & n\_elments & n\_actors & t\_end & lambda\_by\_dx\_max"+newline_str(1))
        iter_ = 1
        for ics in ["lake_at_rest", "carrier_greenspan"]:
            if ics=="lake_at_rest":
                ic_str = "lake\\_at\\_rest"
            else:
                ic_str = "carrier\\_greenspan"
            ic_mr = multirow(ic_str, 4)
            for warp_type in ["uniform", "polynomial"]:
                wt_mr = multirow(warp_type,2)
                for runtime in ["mpi", "deva"]:
                    results_dir = make_specific_results_path(ics, warp_type, runtime)
                    sf = SubmissionFile(results_dir, "deva_sub.sub")
                    start = 1 if iter_%4==0 else 2 if iter_%2==0 else 3
                    f.write(ic_mr.get() + wt_mr.get() + sf.write_to_string(runtime)+newline_str(start))
                    iter_ += 1

        f.write("\\end{tabular}")

if __name__=="__main__":
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.rc('font', size=8)
    plt.rc('axes', axisbelow=True)

#    mpl.rcParams['axes.linewidth']=0.25
#    mpl.rcParams['xtick.major.width'] = 0.25
#    mpl.rcParams['ytick.major.width'] = 0.25

    data = RawPerformanceData()
    data.write_latex_table("performance_data.tex")

    speed_ups = SpeedUps(data)
    speed_ups.write_latex_table("speedups.tex")
    speed_ups.make_bar_graph(show=True, fname="bar_plot_speed_ups.pdf")

    write_macros("results_macros.tex", data, speed_ups)

    write_config("config.tex")

==> images/make_results.sh <==
################################################################################
# This script runs all test cases, and makes all figures

#Location of the overleaf repo
PAPER_DIR="/h1/max/lbnl/sisc2019"

#Location of the lts-mini-app
LTS_MINI_APP_DIR="/workspace/bremer/lts-mini-app"

if [ ! -d "$PAPER_DIR" ]; then
    echo "Unable to find manuscript directory: ${PAPER_DIR}"
    exit 1
fi

if [ ! -d "$LTS_MINI_APP_DIR" ]; then
    echo "Unable to find lts-mini-app directory: ${LTS_MINI_APP_DIR}"
    exit 1
fi

#Begin by setting the environment variables

#timestepping
export lambda_by_dx_max="7000.0"
export t_end="0.7"

#domain specifications
export n_actors=20
export n_elements=100

#input
export lts_input_dir="${LTS_MINI_APP_DIR}/sisc_scratch"
export lts_mesh_file="mesh"

#output
export lts_filename="trace"
export lts_output_dir="${LTS_MINI_APP_DIR}/output"

warp_types=( "uniform" "polynomial" "piecewise" )

burgers_ics=( "shockwave" "rarefaction" )

swe_ics=( "dambreak" "carrier-greenspan" )

cd $LTS_MINI_APP_DIR
mkdir -p $lts_input_dir
mkdir -p $lts_output_dir
################################################################################
echo "Running Burgers test cases"
for wt in "${warp_types[@]}"; do
    export warp_type=$wt

    python scripts/mesh_generator.py
    mv $lts_output_dir/mesh.eps $PAPER_DIR/images/mesh_${wt}.eps
    if [ "$wt" == "piecewise" ]; then
        sed -i '2s/.*/       4/' ${lts_input_dir}/mesh_splitters
    fi

    for ic in "${burgers_ics[@]}"; do
	make clean
	make threads=2 world=threads problem=burgers ics=${ic} write-output=1
	$LTS_MINI_APP_DIR/exe/lts-mini-app.threads.2.O3
	python scripts/process_trace.py

	mv $lts_output_dir/event_trace.eps $PAPER_DIR/images/event_trace_burgers_${wt}_${ic}.eps
    done
done

################################################################################
echo "Running Shallow Water test cases"
for wt in "${warp_types[@]}"; do
    export warp_type=$wt
    for ic in "${swe_ics[@]}"; do

	if [ "$ic" == "carrier-greenspan" ]; then
	    export t_end="6.28318530718"
	else
	    export t_end="0.7"
	fi

	#Since boundary conditions for carrier greenspan are written as part of mesh generator
	# we move mesh generation into the loop
	python scripts/mesh_generator.py
	if [ "$wt" == "piecewise" ]; then
            sed -i '2s/.*/       4/' ${lts_input_dir}/mesh_splitters
	fi

	make clean
	make threads=2 world=threads problem=swe ics=${ic} write-output=1
	$LTS_MINI_APP_DIR/exe/lts-mini-app.threads.2.O3
	python scripts/process_trace.py

	mv $lts_output_dir/event_trace.eps $PAPER_DIR/images/event_trace_swe_${wt}_${ic}.eps
    done
done

